Distributed Bounded Model Checking

Program verification is a resource-hungry task. This paper looks at the problem of parallelizing SMT-based automated program verification, specifically bounded model-checking, so that it can be distributed and executed on a cluster of machines. We present an algorithm that dynamically unfolds the call graph of the program and frequently splits it to create sub-tasks that can be solved in parallel. The algorithm is adaptive, controlling the splitting rate according to available resources, and also leverages information from the SMT solver to split where most complexity lies in the search. We implemented our algorithm by modifying CORRAL, the verifier used by Microsoft's Static Driver Verifier (SDV), and evaluate it on a series of hard SDV benchmarks.

==> exampleProg.c <==
Procedure Main() {
int x;
int y;
int z;
bool c;
L0: assume z == y + 10;
L1: goto L2, L3;
L2: assume c;
    call foo(x, z);
    goto L4;    
L3: assume !c;
    call bar(x, z);
    goto L4;    
L4: assume z == y + x + 15
    return z;
}

Procedure foo() {
L5: assume z == x + 5;
}

Procedure bar() {
L6: assume z == x + -5;
}


==> exampleProgNew.c <==
Main() {
int x;
int y;
int z;
bool c;
L0: goto L1, L2;
L1: assume c;
    call foo(x,z);
    goto L3;    
L2: assume !c;
    call bar(x,z);
    goto L3;
L3: call baz(y);
    goto L4;    
L4: assume z != 0
    return;
}

foo() {
L0: call foo1(x,z);
    goto L1;  
L1: call foo2(x,z);
    return;  
}

bar() {
L0: call bar1(x,z);
    goto L1;  
L1: call bar2(x,z);
    return;  
}


==> exampleProgNew2.c <==
baz(y) {
L0: assume y == 5;
    return;  
}

foo1(x,z)
{
L0: assume z == x + 1;
    return;
}

foo2(x,z)
{
L0: assume z == x + 2;
    return;
}

bar1(x,z)
{
L0: assume z == x + 3;
    return;
}

bar2(x,z)
{
L0: assume z == x + 4;
    return;
}


==> exampleProgNewSmallBar.c <==
bar(x,z) {
    bool b;
L8: assume b
    assume z == x + 5;
    goto L10;  
L9: assume !b
    assume z == x - 5;
    goto L10;
L10: return;
}

==> exampleProgSSA.c <==
Procedure Main() {
int x;
int y;
int z;
bool c;
L0: assume z == y + 10;
L1: goto L2, L3;
L2: assume c;
    call foo(x, z);
    goto L4;    
L3: assume !c;
    call bar(x, z);
    goto L4;    
L4: assume z2 == z1;
    assume z2 == y + x + 15
    return z
}

Procedure foo() {
L5: assume z1 == x + 5;
}

Procedure bar() {
L6: assume z1 == x - 5;
}
